Bootstrapping the half-BPS line defect

We use modern bootstrap techniques to study half-BPS line defects in 4d N=4 superconformal theories. Specifically, we consider the 1d CFT with OSP(4*|4) superconformal symmetry living on such a defect. Our analysis is general and based only on symmetries, it includes however important examples like Wilson and 't Hooft lines in N=4 super Yang-Mills. We present several numerical bounds on OPE coefficients and conformal dimensions. Of particular interest is a numerical island obtained from a mixed correlator bootstrap that seems to imply a unique solution to crossing. The island is obtained if some assumptions about the spectrum are made, and is consistent with Wilson lines in planar N=4 super Yang-Mills at strong coupling. We further analyze the vicinity of the strong-coupling point by calculating perturbative corrections using analytic methods. This perturbative solution has the sparsest spectrum and is expected to saturate the numerical bounds, explaining some of the features of our numerical results.

==> files/SuperBlocksResults.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    222795,       6087]
NotebookOptionsPosition[    219438,       5972]
NotebookOutlinePosition[    219777,       5987]
CellTagsIndexPosition[    219734,       5984]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The superblocks and the corresponding \[OpenCurlyDoubleQuote]irreducible\
\[CloseCurlyDoubleQuote] functions f and constants F\
\>", "Title",
 CellChangeTimes->{{3.730811801536381*^9, 3.7308118215344954`*^9}}],

Cell[CellGroupData[{

Cell["Ward identity operators", "Chapter",
 CellChangeTimes->{{3.730818522048802*^9, 3.730818527413464*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalW]1", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"A", ",", 
       SubscriptBox["\[Zeta]", "1"]}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"A", ",", "\[Chi]"}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Zeta]", "1"], "\[Rule]", "\[Chi]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalW]2", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"A", ",", 
       SubscriptBox["\[Zeta]", "2"]}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"A", ",", "\[Chi]"}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Zeta]", "2"], "\[Rule]", "\[Chi]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.730820067281392*^9, 3.730820070663579*^9}, {
  3.737200991709573*^9, 3.73720099247021*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["The f functions and F constants", "Chapter",
 CellChangeTimes->{{3.721141118180519*^9, 3.721141122543807*^9}, {
  3.73081179399058*^9, 3.730811794308107*^9}, {3.730813275064706*^9, 
  3.7308132792737217`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", 
     RowBox[{"0", ",", "0"}]], "and", " ", 
    SuperscriptBox["F", 
     RowBox[{"0", ",", "0"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721141127824169*^9, 3.721141139559197*^9}, {
  3.730811863311504*^9, 3.730811869687818*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "place", " ", "in", " ", "a", " ", "vector", " ", "the", " ", 
     RowBox[{"functions", " ", ":", " ", 
      SuperscriptBox["F", 
       RowBox[{"0", ",", "0"}]]}]}], ",", " ", 
    SuperscriptBox[
     SubscriptBox["f", "1"], 
     RowBox[{"0", ",", "0"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox["f", "2"], 
     RowBox[{"0", ",", "0"}]], ",", " ", 
    RowBox[{"and", " ", 
     SuperscriptBox[
      SubscriptBox["f", "3"], 
      RowBox[{"0", ",", "0"}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", " ", "the", " ", "short", " ", "operators"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"B", ",", "+"}], ")"}], "k"], " ", "is", " ", "listed", " ", 
    "as", " ", 
    RowBox[{
     RowBox[{"shortB", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "[", "k", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"identityOperator", "[", 
       RowBox[{"0", ",", "0"}], "]"}], " ", "[", "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["1", 
        SuperscriptBox["\[Chi]", "2"]], ",", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Chi]", "2"]], "+", 
        FractionBox["2", "\[Chi]"]}], ",", 
       FractionBox["1", 
        SuperscriptBox["\[Chi]", "4"]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", "2", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"3", " ", "\[Chi]"}], "+", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        SuperscriptBox["\[Chi]", "5"]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"3", " ", "\[Chi]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Chi]", "5"]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"6", " ", "\[Chi]"}], "+", 
            SuperscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "\[Chi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        SuperscriptBox["\[Chi]", "7"]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", "4", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{"2100", "-", 
            RowBox[{"4830", " ", "\[Chi]"}], "+", 
            RowBox[{"4060", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "-", 
            RowBox[{"1405", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"90", " ", 
             SuperscriptBox["\[Chi]", "4"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Chi]", "5"]}]}], ")"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"35", "-", 
            RowBox[{"98", " ", "\[Chi]"}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "-", 
            RowBox[{"52", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Chi]", "8"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2100"}], "+", 
            RowBox[{"3990", " ", "\[Chi]"}], "-", 
            RowBox[{"2800", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"885", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["\[Chi]", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Chi]", "5"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Chi]", "6"]}]}], ")"}]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"35", "-", 
            RowBox[{"84", " ", "\[Chi]"}], "+", 
            RowBox[{"77", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "-", 
            RowBox[{"34", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "8"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3360"}], "+", 
            RowBox[{"4620", " ", "\[Chi]"}], "-", 
            RowBox[{"1570", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "56"}], "+", 
            RowBox[{"105", " ", "\[Chi]"}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "9"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "semishort", " ", "operators"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "semishorts", " ", 
     SuperscriptBox[
      SubscriptBox["S", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}]], "are", " ", "listed", " ", "as", " ", 
     
     RowBox[{
      RowBox[{
       RowBox[{"semishortS", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", 
      RowBox[{"a", "+", "b"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"semishortS", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "2", "]"}], "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "-", 
               RowBox[{"12", " ", "\[Chi]"}], "+", 
               SuperscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "\[Chi]"}], "+", 
               SuperscriptBox["\[Chi]", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "6"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "-", 
               RowBox[{"12", " ", "\[Chi]"}], "+", 
               SuperscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "\[Chi]"}], "+", 
               SuperscriptBox["\[Chi]", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "6"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"30", "-", 
               RowBox[{"21", " ", "\[Chi]"}], "+", 
               SuperscriptBox["\[Chi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"30", "-", 
               RowBox[{"36", " ", "\[Chi]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "8"]]}]}], "}"}]}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"semishortS", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"2", ",", "2"}], "]"}], "[", "4", "]"}], "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2100"}], "+", 
               RowBox[{"5670", " ", "\[Chi]"}], "-", 
               RowBox[{"5740", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"2615", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "-", 
               RowBox[{"460", " ", 
                SuperscriptBox["\[Chi]", "4"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Chi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "70"}], "+", 
               RowBox[{"224", " ", "\[Chi]"}], "-", 
               RowBox[{"280", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"170", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "-", 
               RowBox[{"49", " ", 
                SuperscriptBox["\[Chi]", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Chi]", "5"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "9"]]}], ",", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6300"}], "+", 
              RowBox[{"15330", " ", "\[Chi]"}], "-", 
              RowBox[{"13860", " ", 
               SuperscriptBox["\[Chi]", "2"]}], "+", 
              RowBox[{"5785", " ", 
               SuperscriptBox["\[Chi]", "3"]}], "-", 
              RowBox[{"1000", " ", 
               SuperscriptBox["\[Chi]", "4"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Chi]", "5"]}]}], ")"}]}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "210"}], "+", 
              RowBox[{"616", " ", "\[Chi]"}], "-", 
              RowBox[{"700", " ", 
               SuperscriptBox["\[Chi]", "2"]}], "+", 
              RowBox[{"390", " ", 
               SuperscriptBox["\[Chi]", "3"]}], "-", 
              RowBox[{"107", " ", 
               SuperscriptBox["\[Chi]", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Chi]", "5"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Chi]", "9"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"3780", "-", 
               RowBox[{"6510", " ", "\[Chi]"}], "+", 
               RowBox[{"3360", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "-", 
               RowBox[{"505", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"126", "-", 
               RowBox[{"280", " ", "\[Chi]"}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "10"]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"semishortS", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"4", ",", "0"}], "]"}], "[", "4", "]"}], "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1260"}], "+", 
               RowBox[{"3990", " ", "\[Chi]"}], "-", 
               RowBox[{"4710", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"2425", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "-", 
               RowBox[{"457", " ", 
                SuperscriptBox["\[Chi]", "4"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Chi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "42"}], "+", 
               RowBox[{"154", " ", "\[Chi]"}], "-", 
               RowBox[{"220", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "-", 
               RowBox[{"47", " ", 
                SuperscriptBox["\[Chi]", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Chi]", "5"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "9"]]}], ",", 
       FractionBox[
        RowBox[{"21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]", " ", 
            RowBox[{"(", 
             RowBox[{"420", "-", 
              RowBox[{"210", " ", "\[Chi]"}], "-", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Chi]", "2"]}], "+", 
              RowBox[{"565", " ", 
               SuperscriptBox["\[Chi]", "3"]}], "-", 
              RowBox[{"101", " ", 
               SuperscriptBox["\[Chi]", "4"]}], "+", 
              SuperscriptBox["\[Chi]", "5"]}], ")"}]}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"14", " ", "\[Chi]"}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["\[Chi]", "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Chi]", "3"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Chi]", "4"]}], "+", 
              SuperscriptBox["\[Chi]", "5"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Chi]", "9"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"21", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"3780", "-", 
               RowBox[{"6510", " ", "\[Chi]"}], "+", 
               RowBox[{"3360", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "-", 
               RowBox[{"505", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"126", "-", 
               RowBox[{"280", " ", "\[Chi]"}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Chi]", "10"]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "long", " ", "operators"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "longs", " ", 
     SuperscriptBox[
      SubscriptBox["L", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", "\[CapitalDelta]", ")"}]], " ", "are", " ", "listed", " ", 
     "as", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"longL", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", "\[CapitalDelta]", "]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"longL", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", "\[CapitalDelta]_", "]"}], "[", 
      "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "-", 
          RowBox[{"4", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"4", " ", "\[Chi]"}], "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"3", " ", "\[Chi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Chi]", "+", 
                RowBox[{"\[CapitalDelta]", " ", "\[Chi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[Chi]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Chi]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "-", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"32", "+", 
                RowBox[{"\[Chi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "32"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Chi]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"8", " ", "\[CapitalDelta]", " ", "\[Chi]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Chi]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Chi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", "\[Chi]",
               " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
                    "\[Chi]"}], "-", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
                   "\[Chi]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                     " ", "\[Chi]"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
                  "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"longL", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"2", ",", "0"}], "]"}], "[", "\[CapitalDelta]_", "]"}], "[", 
      "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "108"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]]}], "4", " ", 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             SuperscriptBox["\[Chi]", "4"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 "\[Chi]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"321", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"459", "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["\[Chi]", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 "\[Chi]"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"474", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"717", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["\[Chi]", "2"]}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"\[CapitalDelta]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
                RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], 
               "]"}]}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"36", " ", "\[CapitalDelta]", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
              "\[Chi]"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "-", "\[Chi]"}],
             ")"}], " ", "\[Chi]", " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"864", "-", 
             RowBox[{"576", " ", "\[Chi]"}], "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"96", "-", 
                   RowBox[{"61", " ", "\[Chi]"}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"984", "-", 
                   RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}],
                    "-", 
                   RowBox[{"348", " ", "\[Chi]"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"190", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"69", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Chi]"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Chi]", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    SuperscriptBox["\[Chi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"64", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"33", " ", "\[CapitalDelta]"}], "+", 
                    SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", "\[Chi]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"longL", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", 
        RowBox[{"0", ",", "2"}], "]"}], "[", "\[CapitalDelta]_", "]"}], "[", 
      "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"3", " ", "\[Chi]"}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"119", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "-", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "+", 
             RowBox[{"11", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["\[Chi]", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"17", " ", "\[Chi]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"120", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "+", 
                RowBox[{"22", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "261"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82"}], "+", 
                    RowBox[{"15", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "+", 
             RowBox[{"49", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}], "-", 
             RowBox[{"29", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "4"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "5"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "31"}], "+", 
                RowBox[{"29", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "138"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "53"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"86", "+", 
                    RowBox[{"15", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "-", 
             RowBox[{"17", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "4"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], "6", " ", 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
              " ", "\[Chi]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "\[Chi]"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Chi]"}], ")"}]}], "+", 
                "\[Chi]", "+", 
                SuperscriptBox["\[Chi]", "2"], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", "\[Chi]"}], ")"}], " ", 
                    "\[Chi]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.721141151259906*^9, 3.721141428642758*^9}, {
  3.72114146646174*^9, 3.7211415516230907`*^9}, {3.7211415863159313`*^9, 
  3.721141651331662*^9}, {3.7213685477131977`*^9, 3.721368748798579*^9}, {
  3.721368796796468*^9, 3.7213688025885*^9}, {3.721369177975628*^9, 
  3.7213691863519087`*^9}, {3.730811909911324*^9, 3.730811944608015*^9}, {
  3.73081199522244*^9, 3.730812311222312*^9}, {3.7308129899631567`*^9, 
  3.73081302474254*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", 
     RowBox[{"1", ",", "1"}]], "and", " ", 
    SuperscriptBox["F", 
     RowBox[{"1", ",", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721144851241331*^9, 3.721144854114292*^9}, {
  3.730811873281434*^9, 3.7308118787241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "place", " ", "in", " ", "a", " ", "vector", " ", "the", " ", 
     RowBox[{"functions", " ", ":", " ", 
      SuperscriptBox["F", 
       RowBox[{"1", ",", "1"}]]}]}], ",", " ", 
    SuperscriptBox["f", 
     RowBox[{"1", ",", "1"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "short", " ", "operators"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"B", ",", "+"}], ")"}], "k"], " ", "is", " ", "listed", " ", 
    "as", " ", 
    RowBox[{
     RowBox[{"shortB", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", "k", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", "1", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["1", "\[Chi]"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", "3", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "60"}], "+", 
            RowBox[{"30", " ", "\[Chi]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "6"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Now", " ", "the", " ", "semi"}], "-", 
     RowBox[{"short", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "semishorts", " ", 
     SuperscriptBox[
      SubscriptBox["S", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}]], "are", " ", "listed", " ", "as", " ", 
     
     RowBox[{
      RowBox[{
       RowBox[{"semishortS", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", 
      RowBox[{"a", "+", "b"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"semishortS", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"180", "-", 
               RowBox[{"210", " ", "\[Chi]"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               SuperscriptBox["\[Chi]", "4"]}], ")"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "\[Chi]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Chi]", "7"]}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "long", " ", "operators"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "longs", " ", 
     SuperscriptBox[
      SubscriptBox["L", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", "\[CapitalDelta]", ")"}]], " ", "are", " ", "listed", " ", 
     "as", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"longL", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", "\[CapitalDelta]", "]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"longL", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}], "[", "\[CapitalDelta]_", "]"}], " ", 
      "[", "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           "\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[Chi]"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox["\[Chi]", "3"]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"\[CapitalDelta]", ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
             "\[Chi]"}], "]"}]}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}],
                 "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 "\[Chi]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
            "]"}]}]}], ")"}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.721144869782799*^9, 3.721144895490336*^9}, {
   3.721145289925189*^9, 3.721145370336226*^9}, 3.721564706401063*^9, 
   3.721564800093484*^9, {3.730812797205945*^9, 3.730812915943001*^9}, {
   3.730813039926382*^9, 3.730813061585195*^9}, {3.730813096849608*^9, 
   3.730813097452423*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["f", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}]], "and", " ", 
    SuperscriptBox["F", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721145562678615*^9, 3.721145564746907*^9}, {
  3.730811881634364*^9, 3.730811888879784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "place", " ", "in", " ", "a", " ", "vector", " ", "the", " ", 
     RowBox[{"functions", " ", ":", " ", 
      SuperscriptBox["F", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}]]}]}], ",", " ", 
    SuperscriptBox["f", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "short", " ", "operators"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"B", ",", "+"}], ")"}], "k"], " ", "is", " ", "listed", " ", 
    "as", " ", 
    RowBox[{
     RowBox[{"shortB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "[", "k", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", "1", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["1", "\[Chi]"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"shortB", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", "3", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "60"}], "+", 
            RowBox[{"150", " ", "\[Chi]"}], "-", 
            RowBox[{"110", " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Chi]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "3"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Chi]", "6"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Now", " ", "the", " ", "semi"}], "-", 
     RowBox[{"short", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "semishorts", " ", 
     SuperscriptBox[
      SubscriptBox["S", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}]], "are", " ", "listed", " ", "as", " ", 
     
     RowBox[{
      RowBox[{
       RowBox[{"semishortS", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", 
      RowBox[{"a", "+", "b"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"semishortS", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], " ", "[", "\[Chi]_", 
      "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]", " ", 
             RowBox[{"(", 
              RowBox[{"180", "-", 
               RowBox[{"510", " ", "\[Chi]"}], "+", 
               RowBox[{"480", " ", 
                SuperscriptBox["\[Chi]", "2"]}], "-", 
               RowBox[{"155", " ", 
                SuperscriptBox["\[Chi]", "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Chi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Chi]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "3"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "\[Chi]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Chi]", "7"]}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "long", " ", "operators"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "longs", " ", 
     SuperscriptBox[
      SubscriptBox["L", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b"}], "]"}]], 
      RowBox[{"(", "\[CapitalDelta]", ")"}]], " ", "are", " ", "listed", " ", 
     "as", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"longL", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], "[", "\[CapitalDelta]", "]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longL", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", "\[CapitalDelta]_", "]"}], " ", 
      "[", "\[Chi]_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Chi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
             RowBox[{"2", " ", "\[CapitalDelta]"}], ",", "\[Chi]"}], "]"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[Chi]"}]}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
                "\[Chi]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
                    " ", "\[Chi]"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{
                   RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
                   "\[Chi]"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Chi]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
                   RowBox[{"3", " ", "\[Chi]"}], "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[Chi]"}]}], ")"}], " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{
                   RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ",", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ",", "\[Chi]"}], 
                  "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.721144869782799*^9, 3.721144895490336*^9}, {
   3.721145289925189*^9, 3.721145370336226*^9}, {3.721145796870611*^9, 
   3.721145849995298*^9}, 3.721564715360178*^9, 3.721564792903246*^9, {
   3.7308129222571783`*^9, 3.7308129587523203`*^9}, {3.7308130665955687`*^9, 
   3.730813113650292*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The explicit superblocks", "Chapter",
 CellChangeTimes->{{3.721133587640677*^9, 3.7211335896947517`*^9}, {
  3.73081178694901*^9, 3.730811789167877*^9}, {3.7308131754130917`*^9, 
  3.730813176715433*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["G", 
     RowBox[{"0", ",", "0"}]], "superblocks"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721133797876811*^9, 3.72113380387367*^9}, {
  3.730813198791952*^9, 3.7308132053216248`*^9}}],

Cell[CellGroupData[{

Cell["Conformal blocks", "Subsubsection",
 CellChangeTimes->{{3.7211338885800457`*^9, 3.721133890746468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g1d", "[", "h_", "]"}], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Chi]", "h"], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"h", ",", "h", ",", 
      RowBox[{"2", "h"}], ",", "\[Chi]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.710129236701291*^9, {3.710741210742071*^9, 3.71074127502234*^9}, {
   3.7308132442495117`*^9, 3.7308132445459023`*^9}},
 ExpressionUUID -> "7080357f-f1be-4503-822d-eb1a609f8305"]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-symmetry blocks", "Subsubsection",
 CellChangeTimes->{{3.721133892717865*^9, 3.7211338958978443`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     SubscriptBox["\[Zeta]", "1"]], "+", 
    FractionBox["1", 
     SubscriptBox["\[Zeta]", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["3", "10"], "-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Zeta]", "1"]}]], "-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Zeta]", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["\[Zeta]", "1"], " ", 
      SubscriptBox["\[Zeta]", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"0", ",", "4"}], "]"}], "=", 
   RowBox[{
    FractionBox["5", "126"], "-", 
    RowBox[{
     FractionBox["5", 
      RowBox[{"27", " "}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "1"]], "+", 
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "2"]]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["28", 
       RowBox[{"27", " ", 
        SubscriptBox["\[Zeta]", "1"], " ", 
        SubscriptBox["\[Zeta]", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["\[Zeta]", "1", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["\[Zeta]", "2", "2"]}]]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["\[Zeta]", "1", "2"], " ", 
        SubscriptBox["\[Zeta]", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["\[Zeta]", "1"], " ", 
        SubsuperscriptBox["\[Zeta]", "2", "2"]}]]}], ")"}], "+", 
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "1", "2"], " ", 
      SubsuperscriptBox["\[Zeta]", "2", "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{
     FractionBox["4", 
      RowBox[{"3", " "}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "1"]], "+", 
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "2"]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " "}], 
     RowBox[{"3", " ", 
      SubscriptBox["\[Zeta]", "1"], 
      SubscriptBox["\[Zeta]", "2"]}]], "+", 
    FractionBox["1", 
     SubsuperscriptBox["\[Zeta]", "1", "2"]], "+", 
    FractionBox["1", 
     SubsuperscriptBox["\[Zeta]", "2", "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalB]", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "3"}], "14"], "+", 
    RowBox[{
     FractionBox["5", "7"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "1"]], "+", 
       FractionBox["1", 
        SubscriptBox["\[Zeta]", "2"]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{" ", 
         SubsuperscriptBox["\[Zeta]", "1", "2"]}]], "+", 
       FractionBox["1", 
        RowBox[{" ", 
         SubsuperscriptBox["\[Zeta]", "2", "2"]}]], "+", 
       FractionBox["4", 
        RowBox[{" ", 
         RowBox[{
          SubscriptBox["\[Zeta]", "1"], " ", 
          SubscriptBox["\[Zeta]", "2"]}]}]]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["\[Zeta]", "1", "2"], " ", 
        SubscriptBox["\[Zeta]", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["\[Zeta]", "1"], " ", 
        SubsuperscriptBox["\[Zeta]", "2", "2"]}]]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7057477151335793`*^9, 3.7057477366537724`*^9}, {
   3.705747773472892*^9, 3.705747777991687*^9}, {3.71656488910807*^9, 
   3.716564916316783*^9}, {3.7166134152062187`*^9, 3.716613431343073*^9}, {
   3.716613766922323*^9, 3.7166137840210447`*^9}, {3.716614157031684*^9, 
   3.716614165892076*^9}, {3.716614851937179*^9, 3.716614879543556*^9}, {
   3.7166412631225348`*^9, 3.716641269850827*^9}, {3.716641317117663*^9, 
   3.716641350560985*^9}, 3.71801462296737*^9, {3.721133899219427*^9, 
   3.7211339028395348`*^9}, {3.721134306270948*^9, 3.721134313555517*^9}},
 ExpressionUUID -> "29176c3f-e53e-479e-9a3d-1de8f48bd16d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The explicit superblocks", "Subsubsection",
 CellChangeTimes->{{3.721133906611704*^9, 3.721133908086617*^9}, {
  3.7308157193174686`*^9, 3.7308157216310263`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"short", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"identitySuperblock", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "2"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "2", "]"}], "[", "\[Chi]", "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"1", " "}], "10"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], 
       RowBox[{
        RowBox[{"g1d", "[", "3", "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "350"], "  ", 
       RowBox[{
        RowBox[{"g1d", "[", "4", "]"}], "[", "\[Chi]", "]"}]}]}]}], ";"}], 
   " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "D2", " ", "operator", " ", "in", " ", "the", " ", "A1111", 
     " ", "or", " ", "A2222", " ", "functions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "[", "4", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "4"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "4", "]"}], "[", "\[Chi]", "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "27"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "2"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "5", "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       FractionBox["100", "18711"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "  ", 
       RowBox[{
        RowBox[{"g1d", "[", "6", "]"}], "[", "\[Chi]", "]"}]}]}]}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "The", " ", "D4", " ", "operator", " ", "in", " ", "the", " ", "A1111", 
      " ", "or", " ", "A2222", " ", "functions"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"semi", "-", 
      RowBox[{"short", " ", "superblocks"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"semishortSuperblock", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "2", "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", " ", 
         RowBox[{
          FractionBox["4", "35"], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}]}], " ", ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", "3", "]"}], "[", "\[Chi]", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         FractionBox["6", "35"], " ", 
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", "4", "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       FractionBox["2", "147"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "0"}], "]"}], 
       RowBox[{
        RowBox[{"g1d", "[", "5", "]"}], "[", "\[Chi]", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"semishortSuperblock", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "[", "4", "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"2", ",", "2"}], "]"}], " ", 
         RowBox[{
          RowBox[{"g1d", "[", "4", "]"}], "[", "\[Chi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["200", "2079"]}], "  ", 
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"0", ",", "2"}], "]"}]}], "-", 
           RowBox[{
            FractionBox["2", "21"], "  ", 
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}], "-", 
           RowBox[{"2", "  ", 
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"0", ",", "4"}], "]"}]}]}], ")"}], 
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"4", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["100", "693"], 
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"2", ",", "2"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["15", "2156"], " ", 
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], 
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"4", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}], "-", 
        RowBox[{
         FractionBox["225", 
          RowBox[{"22022", " "}]], " ", 
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"0", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"4", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"semishortSuperblock", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "[", "4", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"4", ",", "0"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "4", "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["6", "77"]}], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["4", "3"], "  ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"4", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["25", "198"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["10", "99"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"4", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"45", " "}], "6292"], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"4", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"short", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longSuperblock", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", 
       RowBox[{"0", ",", "0"}], "]"}], "[", "\[CapitalDelta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "0"}], "]"}], 
       RowBox[{
        RowBox[{"g1d", "[", "\[CapitalDelta]", "]"}], "[", "\[Chi]", "]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["\[CapitalDelta]", 
         RowBox[{"\[CapitalDelta]", "-", "1"}]], ")"}], 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[CapitalDelta]", "+", "1"}], 
            RowBox[{"\[CapitalDelta]", "-", "1"}]], ")"}]}], "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "0"}], "]"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "4"}], "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longSuperblock", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "\[CapitalDelta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "\[CapitalDelta]", "]"}], "[", "\[Chi]", "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"6", "+", "\[CapitalDelta]"}], 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"3", " ", "\[CapitalDelta]"}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "-", 
               RowBox[{"42", " ", "\[CapitalDelta]"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
               SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}]}], 
            RowBox[{"14", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]"}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"40", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}],
       "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], " ", 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"2", ",", "0"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "4"}], "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longSuperblock", "[", 
        RowBox[{"0", ",", "0"}], "]"}], "[", 
       RowBox[{"0", ",", "2"}], "]"}], "[", "\[CapitalDelta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "2"}], "]"}], " ", 
       RowBox[{
        RowBox[{"g1d", "[", "\[CapitalDelta]", "]"}], "[", "\[Chi]", "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", " ", 
            FractionBox[
             RowBox[{" ", 
              RowBox[{"\[CapitalDelta]", "-", "2"}]}], 
             RowBox[{"\[CapitalDelta]", "-", "3"}]], " ", ")"}]}], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], " ", "-", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", "5"}], ")"}]}], 
           RowBox[{"35", " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", "4"}], ")"}]}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"1400", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"148", "+", 
              RowBox[{"89", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
           RowBox[{"270", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"4", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}]], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"0", ",", "4"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{" ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}]}], 
            RowBox[{"4", " "}]]}], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], " ", "-", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], "  ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}], "140"], " ", 
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}]}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"0", ",", "2"}], "]"}], 
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"\[CapitalDelta]", "+", "4"}], "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.705748159220559*^9, 3.705748219288821*^9}, {
   3.705748569178248*^9, 3.705748672471208*^9}, {3.705748722485799*^9, 
   3.705748850965166*^9}, {3.7057492286518993`*^9, 3.705749239637096*^9}, {
   3.710138765068737*^9, 3.710138782739506*^9}, {3.716612510054967*^9, 
   3.716612510808865*^9}, {3.71661339209864*^9, 3.7166133961742983`*^9}, {
   3.71661345731367*^9, 3.716613470921644*^9}, {3.716613563025453*^9, 
   3.7166135823523607`*^9}, {3.716613652510953*^9, 3.716613687983837*^9}, {
   3.71661414181782*^9, 3.7166141508643293`*^9}, {3.716614279259077*^9, 
   3.716614384181116*^9}, {3.716614511967574*^9, 3.7166145362369757`*^9}, {
   3.7166145892886667`*^9, 3.7166145912838697`*^9}, {3.7166146837013083`*^9, 
   3.7166147803181562`*^9}, 3.716615999977315*^9, {3.7166160514768248`*^9, 
   3.7166160516252003`*^9}, {3.7166162503890743`*^9, 3.716616250506118*^9}, {
   3.716616969078425*^9, 3.716616978385914*^9}, {3.716617118593104*^9, 
   3.716617128606845*^9}, {3.7166171718674507`*^9, 3.716617177173214*^9}, 
   3.716617517870448*^9, {3.7166182110283737`*^9, 3.716618225741851*^9}, 
   3.716618714129862*^9, {3.716618766894969*^9, 3.71661876732065*^9}, 
   3.716643359267736*^9, {3.716643423185194*^9, 3.716643572409154*^9}, {
   3.716643623286343*^9, 3.716643660855695*^9}, {3.716643692620878*^9, 
   3.716643749989572*^9}, {3.72113436902988*^9, 3.721134398190015*^9}, {
   3.730813347948784*^9, 3.730813348799801*^9}, {3.730815382910139*^9, 
   3.730815581041583*^9}, {3.73081571602822*^9, 3.730815717610673*^9}, {
   3.737201072148102*^9, 3.737201094188012*^9}},
 ExpressionUUID -> "b9a39eca-8f39-4c15-abcb-c989adb27df6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superconformal Ward identities tests", "Subsubsection",
 CellChangeTimes->{{3.7308200974800377`*^9, 3.7308201032759647`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[ScriptCapitalW]1", "[", 
  RowBox[{"identitySuperblock", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]1", "[", 
   RowBox[{
    RowBox[{"shortSuperblock", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "[", "2", "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]1", "[", 
   RowBox[{
    RowBox[{"shortSuperblock", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "[", "4", "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalW]1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"longSuperblock", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "[", 
         RowBox[{"0", ",", "0"}], "]"}], "[", "\[CapitalDelta]", "]"}], "]"}],
       "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
       RowBox[{"5", "+", 
        RowBox[{"RandomReal", "[", "]"}]}]}]}], "/.", 
     RowBox[{"\[Chi]", "\[Rule]", " ", 
      RowBox[{"RandomReal", "[", "]"}]}]}], "//", "N"}], "//", "Simplify"}], "//",
   "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalW]1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"longSuperblock", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "[", 
         RowBox[{"2", ",", "0"}], "]"}], "[", "\[CapitalDelta]", "]"}], "]"}],
       "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
       RowBox[{"5", "+", 
        RowBox[{"RandomReal", "[", "]"}]}]}]}], "/.", 
     RowBox[{"\[Chi]", "\[Rule]", " ", 
      RowBox[{"RandomReal", "[", "]"}]}]}], "//", "N"}], "//", "Simplify"}], "//",
   "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalW]1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"longSuperblock", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "[", 
         RowBox[{"0", ",", "2"}], "]"}], "[", "\[CapitalDelta]", "]"}], "]"}],
       "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
       RowBox[{"5", "+", 
        RowBox[{"RandomReal", "[", "]"}]}]}]}], "/.", 
     RowBox[{"\[Chi]", "\[Rule]", " ", 
      RowBox[{"RandomReal", "[", "]"}]}]}], "//", "N"}], "//", "Simplify"}], "//",
   "Chop"}]}], "Input",
 CellChangeTimes->{{3.716620722704383*^9, 3.716620736335486*^9}, {
   3.716620788554833*^9, 3.716620791905107*^9}, {3.716621418010118*^9, 
   3.716621435635395*^9}, {3.7166214898646297`*^9, 3.7166215330569973`*^9}, {
   3.7166417777278643`*^9, 3.716641780743656*^9}, {3.716649709853828*^9, 
   3.716649748597006*^9}, {3.716649846491336*^9, 3.71664996681842*^9}, {
   3.719154244934723*^9, 3.719154247610917*^9}, {3.7211352099215612`*^9, 
   3.7211352673097897`*^9}, {3.7211353076577044`*^9, 3.721135323188302*^9}, {
   3.721135435109853*^9, 3.721135441154332*^9}, 3.730815381306128*^9, {
   3.730815608436927*^9, 3.730815691824972*^9}, 3.730820078899725*^9, {
   3.737201027322721*^9, 3.737201064027424*^9}, {3.737201099373275*^9, 
   3.737201116884769*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122221003*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122222007*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122222682*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122223342*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122224001*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.730815619997332*^9, 3.730815692311741*^9}, {
  3.730820106573924*^9, 3.7308201186776237`*^9}, {3.7372010220172787`*^9, 
  3.737201061234771*^9}, {3.737201099765945*^9, 3.737201122224684*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["G", 
     RowBox[{"1", ",", "1"}]], "superblocks"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721133754694292*^9, 3.721133761038575*^9}, {
  3.730813212060875*^9, 3.7308132158313417`*^9}}],

Cell[CellGroupData[{

Cell["Conformal blocks", "Subsubsection",
 CellChangeTimes->{{3.7211157181021347`*^9, 3.72111571990458*^9}, {
  3.721133780266563*^9, 3.721133781351768*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g1d", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", "h_", "]"}], "[", "\[Chi]_", "]"}],
    ":=", 
   RowBox[{
    SuperscriptBox["\[Chi]", "h"], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"h", "+", "1"}], ",", 
      RowBox[{"h", "-", "1"}], ",", 
      RowBox[{"2", "h"}], ",", "\[Chi]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7211157281895933`*^9, 3.7211157543149443`*^9}, {
   3.72113365271957*^9, 3.721133665564712*^9}, {3.730815103825107*^9, 
   3.730815116349918*^9}, {3.7308172083583813`*^9, 3.730817239571341*^9}, {
   3.7308176519377937`*^9, 3.730817654181232*^9}, {3.73081943135361*^9, 
   3.7308194316168833`*^9}, 3.730820029188394*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-symmetry blocks", "Subsubsection",
 CellChangeTimes->{{3.721115721289157*^9, 3.721115722980029*^9}, {
  3.721133783095778*^9, 3.721133783988235*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   FractionBox["1", 
    RowBox[{
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "-", 
    FractionBox["5", 
     RowBox[{"4", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"0", ",", "3"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox["2", 
     RowBox[{"3", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox["2", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "+", 
    FractionBox["10", 
     RowBox[{"21", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.721115698403391*^9, 3.721115698634741*^9}, {
  3.721133670168441*^9, 3.72113370011906*^9}, {3.7211347781186533`*^9, 
  3.721134805123652*^9}, {3.7308146150445633`*^9, 3.730814624852645*^9}, {
  3.730815053955084*^9, 3.7308150549587107`*^9}, {3.7308152494118423`*^9, 
  3.730815257279887*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7308134795951347`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superblocks", "Subsubsection",
 CellChangeTimes->{{3.721115789692397*^9, 3.7211157933979607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"short", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "1"}], "]"}], "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", "1", "]"}], "[", "\[Chi]", 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"0", ",", "3"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", "3", "]"}], "[", "\[Chi]", 
        "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "63"], " ", 
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"2", ",", "1"}], "]"}], "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", "4", "]"}], "[", "\[Chi]", 
        "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " "}], "1176"], 
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}], "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", "5", "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"semi", "-", 
     RowBox[{"short", " ", "superblocks"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"semishortSuperblock", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "3", "]"}], "[", "\[Chi]", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalB]", "[", 
              RowBox[{"1", ",", "1"}], "]"}], "[", 
             RowBox[{"0", ",", "1"}], "]"}]}], "56"], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"2", ",", "1"}], "]"}], "6"], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "3"}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "4", "]"}], "[", "\[Chi]", 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "1"}], "]"}], "64"], "+", 
          FractionBox[
           RowBox[{"15", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalB]", "[", 
              RowBox[{"1", ",", "1"}], "]"}], "[", 
             RowBox[{"2", ",", "1"}], "]"}]}], "112"]}], ")"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "5", "]"}], "[", "\[Chi]", 
         "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "110"], " ", 
        RowBox[{
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"0", ",", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "6", "]"}], "[", "\[Chi]", 
         "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"long", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longSuperblock", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"0", ",", "1"}], "]"}], "[", "\[CapitalDelta]_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"0", ",", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "\[CapitalDelta]", "]"}], "[",
          "\[Chi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
             RowBox[{"4", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]]}], 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"2", ",", "1"}], "]"}]}]}], " ", ")"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"\[CapitalDelta]", "+", "1"}], "]"}], "[", "\[Chi]", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"24", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]], " ", 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["\[CapitalDelta]", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "3"}], "]"}]}]}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"\[CapitalDelta]", "+", "2"}], "]"}], "[", "\[Chi]", 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]]}], 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"\[ScriptCapitalB]", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", 
            RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"\[CapitalDelta]", "+", "3"}], "]"}], "[", "\[Chi]", 
         "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
        RowBox[{
         RowBox[{"\[ScriptCapitalB]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"0", ",", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g1d", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"\[CapitalDelta]", "+", "4"}], "]"}], "[", "\[Chi]", 
         "]"}]}]}], " ", ")"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.721115812937868*^9, 3.7211158132033243`*^9}, {
  3.721115909501046*^9, 3.721115956023713*^9}, {3.721133705826256*^9, 
  3.721133736748664*^9}, {3.730815144753737*^9, 3.730815145197269*^9}, {
  3.730817253623028*^9, 3.730817301790133*^9}, {3.730817437211238*^9, 
  3.7308174387879763`*^9}, {3.730817490459762*^9, 3.730817572493491*^9}, {
  3.730817694400209*^9, 3.730817716761405*^9}, {3.730817761781275*^9, 
  3.730817835317059*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superconformal Ward identities tests", "Subsubsection",
 CellChangeTimes->{{3.7211346256613417`*^9, 3.721134626602174*^9}, {
  3.721144231971518*^9, 3.721144232950625*^9}, {3.730820084264759*^9, 
  3.730820091636475*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalW]1", "[", 
   RowBox[{
    RowBox[{"shortSuperblock", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", "1", "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]1", "[", 
   RowBox[{
    RowBox[{"shortSuperblock", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", "3", "]"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalW]1", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"semishortSuperblock", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], "]"}], "//", 
   "Simplify"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalW]1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"longSuperblock", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"0", ",", "1"}], "]"}], "[", "\[CapitalDelta]", "]"}], 
        "]"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
        RowBox[{"5", "+", 
         RowBox[{"RandomReal", "[", "]"}]}]}]}], "/.", 
      RowBox[{"\[Chi]", "\[Rule]", " ", 
       RowBox[{"RandomReal", "[", "]"}]}]}], "//", "N"}], "//", "Simplify"}], 
   "//", "Chop"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.719511881065737*^9, 3.719511974077861*^9}, {
  3.719552382113275*^9, 3.719552386883697*^9}, {3.7210418465762*^9, 
  3.721041853530465*^9}, {3.721050343354629*^9, 3.721050345908547*^9}, {
  3.721134650124371*^9, 3.721134763399901*^9}, {3.721134811871554*^9, 
  3.7211348380376673`*^9}, {3.730815138462697*^9, 3.7308151390935802`*^9}, {
  3.730815262071168*^9, 3.730815281824732*^9}, {3.7308173297032547`*^9, 
  3.730817384542811*^9}, {3.730817448567215*^9, 3.730817484222006*^9}, {
  3.730817583372919*^9, 3.730817640850401*^9}, {3.730817672192123*^9, 
  3.730817686510311*^9}, {3.730817722993153*^9, 3.73081774204394*^9}, {
  3.730817824166852*^9, 3.730817860075945*^9}, {3.730820123174678*^9, 
  3.7308201262078114`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, 
   3.730817385978333*^9, 3.7308174671345882`*^9, 3.730817498584527*^9, {
   3.730817575925684*^9, 3.730817641392496*^9}, 3.7308176869746017`*^9, {
   3.73081773162962*^9, 3.7308177396734543`*^9}, {3.730817843948105*^9, 
   3.730817860535592*^9}, 3.7308201266156*^9, 3.737201022624941*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, 
   3.730817385978333*^9, 3.7308174671345882`*^9, 3.730817498584527*^9, {
   3.730817575925684*^9, 3.730817641392496*^9}, 3.7308176869746017`*^9, {
   3.73081773162962*^9, 3.7308177396734543`*^9}, {3.730817843948105*^9, 
   3.730817860535592*^9}, 3.7308201266156*^9, 3.737201022633197*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, 
   3.730817385978333*^9, 3.7308174671345882`*^9, 3.730817498584527*^9, {
   3.730817575925684*^9, 3.730817641392496*^9}, 3.7308176869746017`*^9, {
   3.73081773162962*^9, 3.7308177396734543`*^9}, {3.730817843948105*^9, 
   3.730817860535592*^9}, 3.7308201266156*^9, 3.737201022680347*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, 
   3.730817385978333*^9, 3.7308174671345882`*^9, 3.730817498584527*^9, {
   3.730817575925684*^9, 3.730817641392496*^9}, 3.7308176869746017`*^9, {
   3.73081773162962*^9, 3.7308177396734543`*^9}, {3.730817843948105*^9, 
   3.730817860535592*^9}, 3.7308201266156*^9, 3.73720102268174*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["G", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}]], "superblocks"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.721632991446155*^9, 3.721632996281805*^9}, {
  3.730813217665473*^9, 3.730813220787896*^9}}],

Cell[CellGroupData[{

Cell["Conformal blocks", "Subsubsection",
 CellChangeTimes->{{3.7211157181021347`*^9, 3.72111571990458*^9}, {
  3.721133780266563*^9, 3.721133781351768*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g1dmixed1221", "[", "h_", "]"}], "[", "hd_", "]"}], "[", 
    "\[Chi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Chi]", "h"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"h", "-", "hd"}], ",", 
      RowBox[{"h", "-", "hd"}], ",", 
      RowBox[{"2", " ", "h"}], ",", "\[Chi]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g1d", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "[", "h_", "]"}], "[", "\[Chi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Chi]", "h"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"h", "+", "1"}], ",", 
      RowBox[{"h", "+", "1"}], ",", 
      RowBox[{"2", " ", "h"}], ",", "\[Chi]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7211157281895933`*^9, 3.7211157543149443`*^9}, {
  3.72113365271957*^9, 3.721133665564712*^9}, {3.730815125446641*^9, 
  3.7308151262035713`*^9}, {3.730818102435053*^9, 3.730818118665926*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-symmetry blocks", "Subsubsection",
 CellChangeTimes->{{3.721633006838829*^9, 3.7216330096495247`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "-", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], 
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]]], "-", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]], 
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]]], "+", 
    RowBox[{
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], 
     SubsuperscriptBox["\[Zeta]", "2", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "-", 
    FractionBox["11", 
     RowBox[{"4", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]]}], 
     RowBox[{"4", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "-", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]], 
     SubsuperscriptBox["\[Zeta]", "1", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}], 
     RowBox[{"4", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]]}]], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalB]", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], "[", 
    RowBox[{"0", ",", "3"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox["4", 
     RowBox[{"3", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Zeta]", "2", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox["4", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "+", 
    FractionBox["38", 
     RowBox[{"21", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]], " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "-", 
    FractionBox[
     RowBox[{"10", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]]}], 
     RowBox[{"21", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}]], "+", 
    FractionBox[
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["\[Zeta]", "1", 
       RowBox[{"3", "/", "2"}]]}]], "-", 
    FractionBox[
     RowBox[{"10", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "2"]]}], 
     RowBox[{"21", " ", 
      SqrtBox[
       SubscriptBox["\[Zeta]", "1"]]}]], "+", 
    RowBox[{
     FractionBox["1", "7"], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "1"]], " ", 
     SqrtBox[
      SubscriptBox["\[Zeta]", "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.719508633757977*^9, 3.719508633803006*^9}, {
  3.719510677114225*^9, 3.719510694462029*^9}, {3.7209692303202972`*^9, 
  3.720969265239046*^9}, {3.7210503929184837`*^9, 3.72105045485505*^9}, {
  3.721570536201062*^9, 3.7215705388237677`*^9}, {3.7215705732671833`*^9, 
  3.721570573958502*^9}, {3.72157107634168*^9, 3.721571122754784*^9}, {
  3.721571745341037*^9, 3.721571754778614*^9}, {3.7308150618960857`*^9, 
  3.730815064992848*^9}, {3.7308181459373407`*^9, 3.73081815619932*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Superblocks", "Subsubsection",
 CellChangeTimes->{{3.721115789692397*^9, 3.7211157933979607`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"short", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalB]", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"0", ",", "1"}], "]"}], "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"g1d", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", "1", "]"}], "[", "\[Chi]", 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"0", ",", "3"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", "3", "]"}], "[", "\[Chi]", 
        "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "63"], "  ", 
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"2", ",", "1"}], "]"}], "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", "4", "]"}], "[", "\[Chi]", 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["5", "1176"], " ", 
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}], "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", "5", "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"semi", "-", 
     RowBox[{"short", " ", "superblocks"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"semishortSuperblock", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g1d", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", "3", "]"}], "[", "\[Chi]", 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", 
              RowBox[{
               RowBox[{"\[ScriptCapitalB]", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "[", 
               RowBox[{"0", ",", "1"}], "]"}]}], "56"]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"\[ScriptCapitalB]", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "[", 
             RowBox[{"2", ",", "1"}], "]"}], "6"], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalB]", "[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "[", 
             RowBox[{"0", ",", "3"}], "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g1d", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", "4", "]"}], "[", "\[Chi]", 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"\[ScriptCapitalB]", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "[", 
              RowBox[{"0", ",", "1"}], "]"}], "64"]}], "+", 
           FractionBox[
            RowBox[{"15", " ", 
             RowBox[{
              RowBox[{"\[ScriptCapitalB]", "[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "[", 
              RowBox[{"2", ",", "1"}], "]"}]}], "112"]}], ")"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g1d", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", "5", "]"}], "[", "\[Chi]", 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "110"], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalB]", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "[", 
          RowBox[{"0", ",", "1"}], "]"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g1d", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", "6", "]"}], "[", "\[Chi]", 
          "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"long", " ", "superblocks"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"longSuperblock", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"0", ",", "1"}], "]"}], "[", "\[CapitalDelta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", "\[CapitalDelta]", "]"}], "[", 
        "\[Chi]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"4", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], " ", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}]}], " ", ")"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]", "+", "1"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"24", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
           RowBox[{"56", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]], " ", 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["\[CapitalDelta]", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"0", ",", "3"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]", "+", "2"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
          RowBox[{
           RowBox[{"\[ScriptCapitalB]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]", "+", "3"}], "]"}], "[", "\[Chi]", "]"}]}],
       "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalDelta]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
       RowBox[{
        RowBox[{"\[ScriptCapitalB]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"g1d", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"\[CapitalDelta]", "+", "4"}], "]"}], "[", "\[Chi]", 
        "]"}]}]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.721115812937868*^9, 3.7211158132033243`*^9}, {
  3.721115909501046*^9, 3.721115956023713*^9}, {3.721133705826256*^9, 
  3.721133736748664*^9}, {3.730815154156877*^9, 3.730815167099123*^9}, {
  3.730818169916999*^9, 3.730818412498988*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["SCWI tests", "Subsubsection",
 CellChangeTimes->{{3.7211346256613417`*^9, 3.721134626602174*^9}, {
  3.721144231971518*^9, 3.721144232950625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalW]1", "[", 
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", "1", "]"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalW]1", "[", 
     RowBox[{
      RowBox[{"shortSuperblock", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "[", "3", "]"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalW]1", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"semishortSuperblock", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"2", ",", "1"}], "]"}], "[", "3", "]"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalW]1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"longSuperblock", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"0", ",", "1"}], "]"}], "[", "\[CapitalDelta]", "]"}], 
         "]"}], "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
         RowBox[{"5", "+", 
          RowBox[{"RandomReal", "[", "]"}]}]}]}], "/.", 
       RowBox[{"\[Chi]", "\[Rule]", " ", 
        RowBox[{"RandomReal", "[", "]"}]}]}], "//", "N"}], "//", "Simplify"}],
     "//", "Chop"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.719511881065737*^9, 3.719511974077861*^9}, {
   3.719552382113275*^9, 3.719552386883697*^9}, {3.7210418465762*^9, 
   3.721041853530465*^9}, {3.721050343354629*^9, 3.721050345908547*^9}, {
   3.721134650124371*^9, 3.721134763399901*^9}, {3.721134811871554*^9, 
   3.7211348380376673`*^9}, 3.730815172094412*^9, {3.730818429686522*^9, 
   3.730818486061401*^9}, {3.730820131542762*^9, 3.730820134636578*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, {
   3.730818487403084*^9, 3.730818493756751*^9}, {3.730820135049803*^9, 
   3.730820136869184*^9}, 3.737201023223723*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, {
   3.730818487403084*^9, 3.730818493756751*^9}, {3.730820135049803*^9, 
   3.730820136869184*^9}, 3.737201023302951*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, {
   3.730818487403084*^9, 3.730818493756751*^9}, {3.730820135049803*^9, 
   3.730820136869184*^9}, 3.7372010233039417`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.721134745133998*^9, {3.721134827595777*^9, 3.721134838334482*^9}, 
   3.721368525615189*^9, 3.721554620128717*^9, 3.721633084199407*^9, 
   3.7220841765476017`*^9, 3.730646028786518*^9, 3.730704418920767*^9, {
   3.730818487403084*^9, 3.730818493756751*^9}, {3.730820135049803*^9, 
   3.730820136869184*^9}, 3.737201023313116*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1855, 1028},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 219, 4, 93, "Title"],
Cell[CellGroupData[{
Cell[824, 30, 108, 1, 66, "Chapter"],
Cell[935, 33, 990, 32, 96, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[1962, 70, 215, 3, 55, "Chapter"],
Cell[CellGroupData[{
Cell[2202, 77, 371, 12, 65, "Section"],
Cell[2576, 91, 81444, 2061, 2367, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[84057, 2157, 369, 12, 51, "Section"],
Cell[84429, 2171, 17558, 487, 714, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[102024, 2663, 415, 14, 51, "Section"],
Cell[102442, 2679, 17758, 492, 777, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120249, 3177, 210, 3, 66, "Chapter"],
Cell[CellGroupData[{
Cell[120484, 3184, 318, 10, 65, "Section"],
Cell[CellGroupData[{
Cell[120827, 3198, 109, 1, 35, "Subsubsection"],
Cell[120939, 3201, 508, 13, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121484, 3219, 110, 1, 35, "Subsubsection"],
Cell[121597, 3222, 4795, 148, 290, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126429, 3375, 168, 2, 35, "Subsubsection"],
Cell[126600, 3379, 32386, 877, 980, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159023, 4261, 131, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[159179, 4266, 3135, 80, 149, "Input"],
Cell[162317, 4348, 242, 3, 32, "Output"],
Cell[162562, 4353, 242, 3, 32, "Output"],
Cell[162807, 4358, 242, 3, 32, "Output"],
Cell[163052, 4363, 242, 3, 32, "Output"],
Cell[163297, 4368, 242, 3, 32, "Output"],
Cell[163542, 4373, 242, 3, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[163845, 4383, 319, 10, 51, "Section"],
Cell[CellGroupData[{
Cell[164189, 4397, 157, 2, 35, "Subsubsection"],
Cell[164349, 4401, 763, 19, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165149, 4425, 157, 2, 35, "Subsubsection"],
Cell[165309, 4429, 2314, 73, 170, "Input"],
Cell[167626, 4504, 70, 1, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167733, 4510, 104, 1, 35, "Subsubsection"],
Cell[167840, 4513, 17878, 496, 610, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185755, 5014, 227, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[186007, 5021, 2151, 51, 169, "Input"],
Cell[188161, 5074, 550, 8, 32, "Output"],
Cell[188714, 5084, 550, 8, 32, "Output"],
Cell[189267, 5094, 550, 8, 32, "Output"],
Cell[189820, 5104, 549, 8, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[190430, 5119, 339, 11, 51, "Section"],
Cell[CellGroupData[{
Cell[190794, 5134, 157, 2, 35, "Subsubsection"],
Cell[190954, 5138, 1089, 31, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192080, 5174, 110, 1, 35, "Subsubsection"],
Cell[192193, 5177, 4712, 157, 224, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196942, 5339, 104, 1, 35, "Subsubsection"],
Cell[197049, 5342, 18505, 529, 600, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215591, 5876, 152, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[215768, 5882, 2060, 51, 235, "Input"],
Cell[217831, 5935, 383, 6, 32, "Output"],
Cell[218217, 5943, 383, 6, 32, "Output"],
Cell[218603, 5951, 385, 6, 32, "Output"],
Cell[218991, 5959, 383, 6, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


